Neural Sequence Model Training via $\alpha$-divergence Minimization

We propose a new neural sequence model training method in which the objective function is defined by $\alpha$-divergence. We demonstrate that the objective function generalizes the maximum-likelihood (ML)-based and reinforcement learning (RL)-based objective functions as special cases (i.e., ML corresponds to $\alpha \to 0$ and RL to $\alpha \to1$). We also show that the gradient of the objective function can be considered a mixture of ML- and RL-based objective gradients. The experimental results of a machine translation task show that minimizing the objective function with $\alpha > 0$ outperforms $\alpha \to 0$, which corresponds to ML-based methods.

==> build.sh <==
#!/bin/sh -e

if [ `which pdflatex` ]; then
	echo "compiling using local pdflatex"
	pdflatex main
	bibtex main
	pdflatex main
	pdflatex main
else
	echo "compiling using docker: sotetsuk/pdflatex"
	docker run --rm -v `pwd`:/data sotetsuk/pdflatex pdflatex main
	docker run --rm -v `pwd`:/data sotetsuk/pdflatex bibtex main
	docker run --rm -v `pwd`:/data sotetsuk/pdflatex pdflatex main
	docker run --rm -v `pwd`:/data sotetsuk/pdflatex pdflatex main
fi

